SDN enabled Information Centric Networking (ICN) as a Service prefetching mechanism for HyperText Transfer Protocol (HTTP) based services. The scalable video streaming case

The importance of HTTP in today's networks isundisputed. As a solution to enhance QoS and enhance scalability CDN networks have been designed and deployed. Recently, anew paradigm known as ICN has been envisioned focusing the network routing on the content itself instead of the geographical attachment of addresses. Software Defined Networkings (SDNs) have been researched for the last 10 years as enablers of FutureInternet (FI) architectures in general and of ICN in particular. We have already proposed the Information Centric Network as a Service (ICNaaS) architecture to provide with end-to-endHTTP ICN alike transmission with HTTP in-network caching which has been thoroughly evaluated in this paper. This paper also proposes a nouveau mechanism, which we have named prefetching mechanism, to enhance data transmission rates for first requesters that can usually not benefit from previous access to the same content. To evaluate and demonstrate the possibilities offered by the proposal H.264/SVC video streaming with DASH has been employed.

==> FiguresData/copyfiles.sh <==
#!/bin/bash

for f in  `ls --color=n ~/TRABAJO/PAPERS/JSAC18/nepi-ng-icn/GRAPHICS/CLIENT_NEAR/`; do echo $f; cp ~/TRABAJO/PAPERS/JSAC18/nepi-ng-icn/GRAPHICS/CLIENT_NEAR/"$f"/1080p_depid_33_means.png ./"$f"_1080p_depid_33_means.png; done

cp ~/TRABAJO/PAPERS/JSAC18/nepi-ng-icn/GRAPHICS/client_cpu_CLIENT_NEAR_COMPARISON_1080p_33.eps ./
cp ~/TRABAJO/PAPERS/JSAC18/nepi-ng-icn/GRAPHICS/controller_cpu_CLIENT_NEAR_COMPARISON_1080p_33.eps ./
cp ~/TRABAJO/PAPERS/JSAC18/nepi-ng-icn/GRAPHICS/controller_net_CLIENT_NEAR_COMPARISON_1080p_33.eps ./

